Scalable {\delta}-Level Coherent State Synchronization of Multi-Agent Systems in the Presence of Bounded Disturbances

In this paper, we study scalable $\delta-$level coherent state synchronization for multi-agent systems (MAS) where the agents are subject to bounded disturbances/noises. We propose a scale-free framework designed solely based on the knowledge of agent models and agnostic to the communication graph and the size of the network. We define the level of coherency for each agent as the norm of the weighted sum of the disagreement dynamics with its neighbors. The objective is to restrict the network's coherency level to $\delta$ without a-priori information about the disturbance.

==> figure10.m <==
clc
clear 
close all
tic
%% Agent Models
%chain of integrators
A=[0 1 0;0 0 1; 0 0 0];
B=[0;0;1];

% %double integrators
% A=[0 1; 0 0];
% B=[0;1];


% %single integrator
% A=0;
% B=1;

 %% checking assumptions
 n=size(A,1);
 if rank(ctrb(A,B))~=n
     error("(A,B) is not controllable")
 end
 %% design parameters 
T_f=100;
N=24;
delta=.5;
%% Laplacian matrix
%enter adjacency matrix of any connected and undirected graph in
%"Laplacian_matrix" function. In this function, we have provided adjacency
%matrix of three famous graphs namely, circulant graphs,tree-like fractal
%graphs, tree-like Vicsek graphs, which their algebraic connectivity
%decreases with respect to the size of the network.

%prompt=sprintf('Choose type of directed communication graph:\n 1--> Circulant  \n 2--> Vicsek Fractal \n');
prompt=sprintf('Choose type of undirected communication graph:\n 1--> Circulant \n 2--> Tree-like fractal \n 3--> Vicsek Fractal \n 4--> disconnected \n');
type = input(prompt);

[L,LHat]=Laplacian_matrix_Directed(N,type);
%% second smallest real part of Laplacian matrix
RA=sort(real( eig(L)));
lambda_2=RA(2)
 %% Solve ODE to find tildex and rho
tspan = [0 T_f];
X0=linspace(0,1,n*N)';
R0= zeros(N,1);
F0=[X0;R0];
xxxx = [];
tt1 =[];
ze1 = [];
opts = odeset('RelTol',1e-2,'AbsTol',1e-2);
[t,F] = ode15s(@(t,F) odefcn_0(t,F,L,A,B,N,n,delta), tspan, F0,opts);


%%Calculate \zetaTP\zeta
P=care(A,B,eye(n));
sz = size(tt1);
sz = max (sz(1),sz(2));
for k = 1:sz
    for i=1:N
        ZPZ(i,k)=0;
        ZPZ(i,k)=ze1((i-1)*n+1:i*n,k)'*P*ze1((i-1)*n+1:i*n,k);
    end
end

%%Calculate \zeta_i
sz = size(tt1);
sz = max (sz(1),sz(2));
for k = 1:sz
    for i=1:N
        Z(i,k)=0;
        Z(i,k)=ze1(i,k);
    end
end

%% Data Acquisition

% plotting x, \zetaTP\zeta, \dot{rho}, and \rho
figure(1)

%%Option#1
% subplot(4,1,1)
% for i=1:n*N
% plot(t,F(:,i),'LineWidth',1.1)
% hold on
% end
% title({'MAS with disconnected communication graph, N=7',...
%         'and $w_i(t)=\sin(0.1it+0.01t^2) (i=1,...,N)$', ...
%     'and nonlinear controller with $d=0.5$'},'interpreter','latex')
% hold on
% xlabel('$time(s)$','interpreter','latex');ylabel('${x}_i (i=1,...,N)$','interpreter','latex')
% grid on
% % if delta~=0
% % title({['MAS with directed Circulant communication graph, N=' num2str(N)],['and $w_i=0.1sin(0.1it+0.1t^2) (i=1,...,N)$'],['and nonlinear controller with',' $d$=' num2str(delta)]},'interpreter','latex')
% % else
% % title({['delta-level almost state synchronization nonlinear protocol'], ['N=' num2str(N)]})
% % end
% % xlabel('$time(s)$','interpreter','latex');ylabel('${x}_i$','interpreter','latex')
% % grid on

%%option#2
subplot(5,1,1)
for i=0:(11-2)
plot(t,sqrt((F(:,n*i+1)-F(:,n*11-2)).^2+(F(:,n*i+2)-F(:,n*11-1)).^2  ...
+(F(:,n*i+3)-F(:,n*11)).^2),'LineWidth',1.1)
hold on
end
title({'MAS with disconnected directed communication graph, N=24',...
        'and $w_i(t)=\sin(0.1it+0.01t^2) (i=1,...,N)$', ...
    'and nonlinear controller with $d=0.5$'},'interpreter','latex')
xlabel('$time(s)$','interpreter','latex');ylabel('$\|x_i-x_{11}\| (i=1,...,10)$','interpreter','latex')
grid on

subplot(5,1,2)
for i=11:(16-2)
plot(t,sqrt((F(:,n*i+1)-F(:,n*16-2)).^2+(F(:,n*i+2)-F(:,n*16-1)).^2  ...
+(F(:,n*i+3)-F(:,n*16)).^2),'LineWidth',1.1)
hold on
end
xlabel('$time(s)$','interpreter','latex');ylabel('$\|x_i-x_{16}\| (i=12,...,15)$','interpreter','latex')
grid on

subplot(5,1,3)
for i=16:(24-2)
plot(t,sqrt((F(:,n*i+1)-F(:,n*24-2)).^2+(F(:,n*i+2)-F(:,n*24-1)).^2  ...
+(F(:,n*i+3)-F(:,n*24)).^2),'LineWidth',1.1)
hold on
end
xlabel('$time(s)$','interpreter','latex');ylabel('$\|x_i-x_{24}\| (i=17,...,23)$','interpreter','latex')
grid on

subplot(5,1,4)
plot(tt1,xxxx((n*N+1:(n+1)*N),:),'LineWidth',1.1)
hold on
xlabel('$time(s)$','interpreter','latex');ylabel('$\dot{\rho}_i (i=1,...,N)$','interpreter','latex')
grid on

subplot(5,1,5)
for i=n*(N)+1:(n+1)*(N)
plot(t,F(:,i),'LineWidth',1.1)
hold on
end
xlabel('$time(s)$','interpreter','latex');ylabel('$\rho_i (i=1,...,N)$','interpreter','latex')
grid on
min_rho=min(F(end,n*N+1:(n+1)*N));
min_rho=roundn(min_rho,-1);
max_rho=max(F(end,n*N+1:(n+1)*N));
max_rho=roundn(max_rho,-1);
%  mean_rho=mean(F(end,n*(N-1)+1:(n+1)*(N-1)));
%  mean_rho=roundn(mean_rho,-1);
% %RMS_max=max(rms(zeta));
% %RMS_max=roundn(RMS_max,-2);
%%% annotation('textbox',[.85 .1 .1 .1],'String',{['min \rho_i=', num2str(min_rho)],['max \rho_i=', num2str(max_rho)]}, 'BackgroundColor',[1 1 1])
%annotation('textbox',[.82 .16 .1 .1],'String',{['min \rho_{ssi}=', num2str(min_rho)],['max \rho_{ssi}=', num2str(max_rho)],['mean \rho_{ssi}=', num2str(mean_rho)]}, 'BackgroundColor',[1 1 1]),['\lambda_{2}=', num2str(lambda_2)]
%,['\lambda_{2}=', num2str(lambda_2)]
% figure(2)
% plot(tt1,Z,'LineWidth',1.1)
% hold on
% xlabel('$time(s)$','interpreter','latex');ylabel('${\zeta}_i^TP{\zeta}_i$','interpreter','latex')
% grid on

toc

==> figure3a.m <==
clc
clear 
close all
tic
%% Agent Models
%chain of integrators
A=[0 1 0;0 0 1; 0 0 0];
B=[0;0;1];
n=3

 %% design parameters 
T_f=30;
delta=.5;

if delta==0
    NLTV_type=1;
else
    NLTV_type=2;
end
%% Laplacian matrix
%enter adjacency matrix of any connected and undirected graph in
%
% Directed Vicsek graph
N=5
[L,LHat]=Laplacian_matrix_Directed(N,3);
figure
%surf(L);
%% second smallest real part of Laplacian matrix
RA=sort(real( eig(L)));
lambda_2=RA(2)
 %% Solve ODE to find tildex and rho
tspan = [0 T_f];
X0=3*linspace(0,1,n*N)';
R0= zeros(N,1);
F0=[X0;R0];

opts = odeset('RelTol',1e-2,'AbsTol',1e-2);
[t,F] = ode15s(@(t,F) odefcn(t,F,L,A,B,N,n,delta), tspan, F0,opts);

%%Calculate zeta
Sz=size(t,1);
X=F(:,1:n*N);
P=care(A,B,eye(n));
zeta=zeros(Sz,n*N);
for k=1:Sz
for i=1:N
ZPZ(k,i)=0;
    for j=1:N
        zeta(k,(i-1)*n+1:i*n)=zeta(k,(i-1)*n+1:i*n)+L(i,j)*X(k,(j-1)*n+1:j*n);
    end
ZPZ(k,i)=zeta(k,(i-1)*n+1:i*n)*P*zeta(k,(i-1)*n+1:i*n)';
end
end

%Calculate rhodot
 
dRho=zeros(Sz,N-1); 
P=care(A,B,eye(n));
for i=1:Sz
  for j=1:N-1
    if ZPZ(i,j)>delta
        dRho(i,j) = zeta(i,(j-1)*n+1:j*n)*P*B*B'*P*zeta(i,(j-1)*n+1:j*n)';
    else
        dRho(i,j)=0;
    end
  end     
end

%% plotting \tilde{x}, \rhodot, \rho
subplot(3,1,1)
for i=0:(N-2),
plot(t,sqrt((F(:,n*i+1)-F(:,n*N-2)).^2+(F(:,n*i+2)-F(:,n*N-1)).^2  ...
+(F(:,n*i+3)-F(:,n*N)).^2),'LineWidth',1.1)
hold on
end
title({'MAS with directed Vicsek fractal communication graph, N=5',...
        'and $w_i(t)=\sin(0.1it+0.01t^2) (i=1,...,N)$', ...
    'and nonlinear controller with $d=0.5$'},'interpreter','latex')
xlabel('$time(s)$','interpreter','latex');
ylabel('$\|x_i-x_5\| (i=1,...,N)$','interpreter','latex')
grid on


subplot(3,1,2)
plot(t,dRho,'LineWidth',1.1)
hold on
xlabel('$time(s)$','interpreter','latex');
ylabel('$\dot{\rho}_i (i=1,...,N)$','interpreter','latex')
grid on

subplot(3,1,3)
for i=n*(N)+1:(n+1)*(N)
plot(t,F(:,i),'LineWidth',1.1)
hold on
end
xlabel('$time(s)$','interpreter','latex');
ylabel('$\rho_i (i=1,...,N)$','interpreter','latex')
grid on
print -depsc figure3a.eps
print -dpng figure3a.png

toc

==> figure3b.m <==
clc
clear 
close all
tic
%% Agent Models
%chain of integrators
A=[0 1 0;0 0 1; 0 0 0];
B=[0;0;1];
n=3

 %% design parameters 
T_f=30;
delta=.5;

if delta==0
    NLTV_type=1;
else
    NLTV_type=2;
end
%% Laplacian matrix
%enter adjacency matrix of any connected and undirected graph in
%
% Directed Vicsek graph
N=25
[L,LHat]=Laplacian_matrix_Directed(N,3);
%surf(L)
%% second smallest real part of Laplacian matrix
RA=sort(real( eig(L)));
lambda_2=RA(2)
 %% Solve ODE to find tildex and rho
tspan = [0 T_f];
X0=3*linspace(0,1,n*N)';
R0= zeros(N,1);
F0=[X0;R0];

opts = odeset('RelTol',1e-2,'AbsTol',1e-2);
[t,F] = ode15s(@(t,F) odefcn(t,F,L,A,B,N,n,delta), tspan, F0,opts);

%%Calculate zeta
Sz=size(t,1);
X=F(:,1:n*N);
P=care(A,B,eye(n));
zeta=zeros(Sz,n*N);
for k=1:Sz
for i=1:N
ZPZ(k,i)=0;
    for j=1:N
        zeta(k,(i-1)*n+1:i*n)=zeta(k,(i-1)*n+1:i*n)+L(i,j)*X(k,(j-1)*n+1:j*n);
    end
ZPZ(k,i)=zeta(k,(i-1)*n+1:i*n)*P*zeta(k,(i-1)*n+1:i*n)';
end
end

%Calculate rhodot
 
dRho=zeros(Sz,N-1); 
P=care(A,B,eye(n));
for i=1:Sz
  for j=1:N-1
    if ZPZ(i,j)>delta
        dRho(i,j) = zeta(i,(j-1)*n+1:j*n)*P*B*B'*P*zeta(i,(j-1)*n+1:j*n)';
    else
        dRho(i,j)=0;
    end
  end     
end

%% plotting \tilde{x}, \rhodot, \rho
figure
subplot(3,1,1)
for i=0:(N-2),
plot(t,sqrt((F(:,n*i+1)-F(:,n*N-2)).^2+(F(:,n*i+2)-F(:,n*N-1)).^2  ...
+(F(:,n*i+3)-F(:,n*N)).^2),'LineWidth',1.1)
hold on
end
title({'MAS with directed Vicsek fractal communication graph, N=25',...
        'and $w_i(t)=\sin(0.1it+0.01t^2) (i=1,...,N)$', ...
    'and nonlinear controller with $d=0.5$'},'interpreter','latex')
xlabel('$time(s)$','interpreter','latex');
ylabel('$\|x_i-x_5\| (i=1,...,N)$','interpreter','latex')
grid on


subplot(3,1,2)
plot(t,dRho,'LineWidth',1.1)
hold on
xlabel('$time(s)$','interpreter','latex');
ylabel('$\dot{\rho}_i (i=1,...,N)$','interpreter','latex')
grid on

subplot(3,1,3)
for i=n*(N)+1:(n+1)*(N)
plot(t,F(:,i),'LineWidth',1.1)
hold on
end
xlabel('$time(s)$','interpreter','latex');
ylabel('$\rho_i (i=1,...,N)$','interpreter','latex')
grid on
print -depsc figure3b.eps
print -dpng figure3b.png

toc

==> figure3c.m <==
clc
clear 
close all
tic
%% Agent Models
%chain of integrators
A=[0 1 0;0 0 1; 0 0 0];
B=[0;0;1];
n=3

 %% design parameters 
T_f=140;
delta=.5;

if delta==0
    NLTV_type=1;
else
    NLTV_type=2;
end
%% Laplacian matrix
%enter adjacency matrix of any connected and undirected graph in
%
% Directed Vicsek graph
N=121
[L,LHat]=Laplacian_matrix_Directed(N,3);
%surf(L)
%% second smallest real part of Laplacian matrix
RA=sort(real( eig(L)));
lambda_2=RA(2)
 %% Solve ODE to find tildex and rho
tspan = [0 T_f];
X0=3*linspace(0,1,n*N)';
R0= zeros(N,1);
F0=[X0;R0];

opts = odeset('RelTol',1e-2,'AbsTol',1e-2);
[t,F] = ode15s(@(t,F) odefcn(t,F,L,A,B,N,n,delta), tspan, F0,opts);

%%Calculate zeta
Sz=size(t,1);
X=F(:,1:n*N);
P=care(A,B,eye(n));
zeta=zeros(Sz,n*N);
for k=1:Sz
for i=1:N
ZPZ(k,i)=0;
    for j=1:N
        zeta(k,(i-1)*n+1:i*n)=zeta(k,(i-1)*n+1:i*n)+L(i,j)*X(k,(j-1)*n+1:j*n);
    end
ZPZ(k,i)=zeta(k,(i-1)*n+1:i*n)*P*zeta(k,(i-1)*n+1:i*n)';
end
end

%Calculate rhodot
 
dRho=zeros(Sz,N-1); 
P=care(A,B,eye(n));
for i=1:Sz
  for j=1:N-1
    if ZPZ(i,j)>delta
        dRho(i,j) = zeta(i,(j-1)*n+1:j*n)*P*B*B'*P*zeta(i,(j-1)*n+1:j*n)';
    else
        dRho(i,j)=0;
    end
  end     
end

%% plotting \tilde{x}, \rhodot, \rho
figure
subplot(3,1,1)
for i=0:(N-2),
plot(t,sqrt((F(:,n*i+1)-F(:,n*N-2)).^2+(F(:,n*i+2)-F(:,n*N-1)).^2  ...
+(F(:,n*i+3)-F(:,n*N)).^2),'LineWidth',1.1)
hold on
end
title({'MAS with directed Vicsek fractal communication graph, N=121',...
        'and $w_i(t)=\sin(0.1it+0.01t^2) (i=1,...,N)$', ...
    'and nonlinear controller with $d=0.5$'},'interpreter','latex')
xlabel('$time(s)$','interpreter','latex');
ylabel('$\|x_i-x_5\| (i=1,...,N)$','interpreter','latex')
grid on


subplot(3,1,2)
plot(t,dRho,'LineWidth',1.1)
hold on
xlabel('$time(s)$','interpreter','latex');
ylabel('$\dot{\rho}_i (i=1,...,N)$','interpreter','latex')
grid on

subplot(3,1,3)
for i=n*(N)+1:(n+1)*(N)
plot(t,F(:,i),'LineWidth',1.1)
hold on
end
xlabel('$time(s)$','interpreter','latex');
ylabel('$\rho_i (i=1,...,N)$','interpreter','latex')
grid on
print -vector -depsc figure3c.eps
print -dpng figure3c.png

toc

==> figure4a.m <==
clc
clear 
close all
tic
%% Agent Models
%chain of integrators
A=[0 1 0;0 0 1; 0 0 0];
B=[0;0;1];
n=3

 %% design parameters 
T_f=15;
delta=.5;

if delta==0
    NLTV_type=1;
else
    NLTV_type=2;
end
%% Laplacian matrix
%enter adjacency matrix of any connected and undirected graph in
%
% Directed Vicsek graph
N=5
[L,LHat]=Laplacian_matrix(N,3);
%surf(L)
%% second smallest real part of Laplacian matrix
RA=sort(real( eig(L)));
lambda_2=RA(2)
 %% Solve ODE to find tildex and rho
tspan = [0 T_f];
X0=3*linspace(0,1,n*N)';
R0= zeros(N,1);
F0=[X0;R0];

opts = odeset('RelTol',1e-2,'AbsTol',1e-2);
[t,F] = ode15s(@(t,F) odefcn(t,F,L,A,B,N,n,delta), tspan, F0,opts);

%%Calculate zeta
Sz=size(t,1);
X=F(:,1:n*N);
P=care(A,B,eye(n));
zeta=zeros(Sz,n*N);
for k=1:Sz
for i=1:N
ZPZ(k,i)=0;
    for j=1:N
        zeta(k,(i-1)*n+1:i*n)=zeta(k,(i-1)*n+1:i*n)+L(i,j)*X(k,(j-1)*n+1:j*n);
    end
ZPZ(k,i)=zeta(k,(i-1)*n+1:i*n)*P*zeta(k,(i-1)*n+1:i*n)';
end
end

%Calculate rhodot
 
dRho=zeros(Sz,N-1); 
P=care(A,B,eye(n));
for i=1:Sz
  for j=1:N-1
    if ZPZ(i,j)>delta
        dRho(i,j) = zeta(i,(j-1)*n+1:j*n)*P*B*B'*P*zeta(i,(j-1)*n+1:j*n)';
    else
        dRho(i,j)=0;
    end
  end     
end

%% plotting \tilde{x}, \rhodot, \rho
figure
subplot(3,1,1)
for i=0:(N-2),
plot(t,sqrt((F(:,n*i+1)-F(:,n*N-2)).^2+(F(:,n*i+2)-F(:,n*N-1)).^2  ...
+(F(:,n*i+3)-F(:,n*N)).^2),'LineWidth',1.1)
hold on
end
title({'MAS with undirected Vicsek fractal communication graph, N=5',...
        'and $w_i(t)=\sin(0.1it+0.01t^2) (i=1,...,N)$', ...
    'and nonlinear controller with $d=0.5$'},'interpreter','latex')
xlabel('$time(s)$','interpreter','latex');
ylabel('$\|x_i-x_5\| (i=1,...,N)$','interpreter','latex')
grid on


subplot(3,1,2)
plot(t,dRho,'LineWidth',1.1)
hold on
xlabel('$time(s)$','interpreter','latex');
ylabel('$\dot{\rho}_i (i=1,...,N)$','interpreter','latex')
grid on

subplot(3,1,3)
for i=n*(N)+1:(n+1)*(N)
plot(t,F(:,i),'LineWidth',1.1)
hold on
end
xlabel('$time(s)$','interpreter','latex');
ylabel('$\rho_i (i=1,...,N)$','interpreter','latex')
grid on
print -depsc figure4a.eps
print -dpng figure4a.png

toc

==> figure4b.m <==
clc
clear 
close all
tic
%% Agent Models
%chain of integrators
A=[0 1 0;0 0 1; 0 0 0];
B=[0;0;1];
n=3

 %% design parameters 
T_f=140;
delta=.5;

if delta==0
    NLTV_type=1;
else
    NLTV_type=2;
end
%% Laplacian matrix
%enter adjacency matrix of any connected and undirected graph in
%
% Directed Vicsek graph
N=25
[L,LHat]=Laplacian_matrix(N,3);
%surf(L)
%% second smallest real part of Laplacian matrix
RA=sort(real( eig(L)));
lambda_2=RA(2)
 %% Solve ODE to find tildex and rho
tspan = [0 T_f];
X0=3*linspace(0,1,n*N)';
R0= zeros(N,1);
F0=[X0;R0];

opts = odeset('RelTol',1e-2,'AbsTol',1e-2);
[t,F] = ode15s(@(t,F) odefcn(t,F,L,A,B,N,n,delta), tspan, F0,opts);

%%Calculate zeta
Sz=size(t,1);
X=F(:,1:n*N);
P=care(A,B,eye(n));
zeta=zeros(Sz,n*N);
for k=1:Sz
for i=1:N
ZPZ(k,i)=0;
    for j=1:N
        zeta(k,(i-1)*n+1:i*n)=zeta(k,(i-1)*n+1:i*n)+L(i,j)*X(k,(j-1)*n+1:j*n);
    end
ZPZ(k,i)=zeta(k,(i-1)*n+1:i*n)*P*zeta(k,(i-1)*n+1:i*n)';
end
end

%Calculate rhodot
 
dRho=zeros(Sz,N-1); 
P=care(A,B,eye(n));
for i=1:Sz
  for j=1:N-1
    if ZPZ(i,j)>delta
        dRho(i,j) = zeta(i,(j-1)*n+1:j*n)*P*B*B'*P*zeta(i,(j-1)*n+1:j*n)';
    else
        dRho(i,j)=0;
    end
  end     
end

%% plotting \tilde{x}, \rhodot, \rho
figure
subplot(3,1,1)
for i=0:(N-2),
plot(t,sqrt((F(:,n*i+1)-F(:,n*N-2)).^2+(F(:,n*i+2)-F(:,n*N-1)).^2  ...
+(F(:,n*i+3)-F(:,n*N)).^2),'LineWidth',1.1)
hold on
end
title({'MAS with undirected Vicsek fractal communication graph, N=25',...
        'and $w_i(t)=\sin(0.1it+0.01t^2) (i=1,...,N)$', ...
    'and nonlinear controller with $d=0.5$'},'interpreter','latex')
xlabel('$time(s)$','interpreter','latex');
ylabel('$\|x_i-x_5\| (i=1,...,N)$','interpreter','latex')
grid on


subplot(3,1,2)
plot(t,dRho,'LineWidth',1.1)
hold on
xlabel('$time(s)$','interpreter','latex');
ylabel('$\dot{\rho}_i (i=1,...,N)$','interpreter','latex')
grid on

subplot(3,1,3)
for i=n*(N)+1:(n+1)*(N)
plot(t,F(:,i),'LineWidth',1.1)
hold on
end
xlabel('$time(s)$','interpreter','latex');
ylabel('$\rho_i (i=1,...,N)$','interpreter','latex')
grid on
print -depsc figure4b.eps
print -dpng figure4b.png

toc

==> figure4c.m <==
clc
clear 
close all
tic
%% Agent Models
%chain of integrators
A=[0 1 0;0 0 1; 0 0 0];
B=[0;0;1];
n=3

 %% design parameters 
T_f=200;
delta=.5;

if delta==0
    NLTV_type=1;
else
    NLTV_type=2;
end
%% Laplacian matrix
%enter adjacency matrix of any connected and undirected graph in
%
% Directed Vicsek graph
N=121
[L,LHat]=Laplacian_matrix(N,3);
%surf(L)
%% second smallest real part of Laplacian matrix
RA=sort(real( eig(L)));
lambda_2=RA(2)
 %% Solve ODE to find tildex and rho
tspan = [0 T_f];
X0=3*linspace(0,1,n*N)';
R0= zeros(N,1);
F0=[X0;R0];

opts = odeset('RelTol',1e-2,'AbsTol',1e-2);
[t,F] = ode15s(@(t,F) odefcn(t,F,L,A,B,N,n,delta), tspan, F0,opts);

%%Calculate zeta
Sz=size(t,1);
X=F(:,1:n*N);
P=care(A,B,eye(n));
zeta=zeros(Sz,n*N);
for k=1:Sz
for i=1:N
ZPZ(k,i)=0;
    for j=1:N
        zeta(k,(i-1)*n+1:i*n)=zeta(k,(i-1)*n+1:i*n)+L(i,j)*X(k,(j-1)*n+1:j*n);
    end
ZPZ(k,i)=zeta(k,(i-1)*n+1:i*n)*P*zeta(k,(i-1)*n+1:i*n)';
end
end

%Calculate rhodot
 
dRho=zeros(Sz,N-1); 
P=care(A,B,eye(n));
for i=1:Sz
  for j=1:N-1
    if ZPZ(i,j)>delta
        dRho(i,j) = zeta(i,(j-1)*n+1:j*n)*P*B*B'*P*zeta(i,(j-1)*n+1:j*n)';
    else
        dRho(i,j)=0;
    end
  end     
end

%% plotting \tilde{x}, \rhodot, \rho
figure
subplot(3,1,1)
for i=0:(N-2),
plot(t,sqrt((F(:,n*i+1)-F(:,n*N-2)).^2+(F(:,n*i+2)-F(:,n*N-1)).^2  ...
+(F(:,n*i+3)-F(:,n*N)).^2),'LineWidth',1.1)
hold on
end
title({'MAS with undirected Vicsek fractal communication graph, N=121',...
        'and $w_i(t)=\sin(0.1it+0.01t^2) (i=1,...,N)$', ...
    'and nonlinear controller with $d=0.5$'},'interpreter','latex')
xlabel('$time(s)$','interpreter','latex');
ylabel('$\|x_i-x_5\| (i=1,...,N)$','interpreter','latex')
grid on


subplot(3,1,2)
plot(t,dRho,'LineWidth',1.1)
hold on
xlabel('$time(s)$','interpreter','latex');
ylabel('$\dot{\rho}_i (i=1,...,N)$','interpreter','latex')
grid on

subplot(3,1,3)
for i=n*(N)+1:(n+1)*(N)
plot(t,F(:,i),'LineWidth',1.1)
hold on
end
xlabel('$time(s)$','interpreter','latex');
ylabel('$\rho_i (i=1,...,N)$','interpreter','latex')
grid on
print -vector -depsc figure4c.eps
print -dpng figure4c.png

toc

==> figure5.m <==
clc
clear 
close all
tic
%% Agent Models
%chain of integrators
A=[0 1 0;0 0 1; 0 0 0];
B=[0;0;1];
n=3

 %% design parameters 
T_f=180;
delta=.5;

if delta==0
    NLTV_type=1;
else
    NLTV_type=2;
end
%% Laplacian matrix
%enter adjacency matrix of any connected and undirected graph in
%
% Directed circulant graph
N=121
[L,LHat]=Laplacian_matrix_Directed(N,2);
%surf(L)
%% second smallest real part of Laplacian matrix
RA=sort(real( eig(L)));
lambda_2=RA(2)
 %% Solve ODE to find tildex and rho
tspan = [0 T_f];
X0=3*linspace(0,1,n*N)';
R0= zeros(N,1);
F0=[X0;R0];

opts = odeset('RelTol',1e-2,'AbsTol',1e-2);
[t,F] = ode15s(@(t,F) odefcn(t,F,L,A,B,N,n,delta), tspan, F0,opts);

%%Calculate zeta
Sz=size(t,1);
X=F(:,1:n*N);
P=care(A,B,eye(n));
zeta=zeros(Sz,n*N);
for k=1:Sz
for i=1:N
ZPZ(k,i)=0;
    for j=1:N
        zeta(k,(i-1)*n+1:i*n)=zeta(k,(i-1)*n+1:i*n)+L(i,j)*X(k,(j-1)*n+1:j*n);
    end
ZPZ(k,i)=zeta(k,(i-1)*n+1:i*n)*P*zeta(k,(i-1)*n+1:i*n)';
end
end

%Calculate rhodot
 
dRho=zeros(Sz,N-1); 
P=care(A,B,eye(n));
for i=1:Sz
  for j=1:N-1
    if ZPZ(i,j)>delta
        dRho(i,j) = zeta(i,(j-1)*n+1:j*n)*P*B*B'*P*zeta(i,(j-1)*n+1:j*n)';
    else
        dRho(i,j)=0;
    end
  end     
end

%% plotting \tilde{x}, \rhodot, \rho
figure
subplot(3,1,1)
for i=0:(N-2),
plot(t,sqrt((F(:,n*i+1)-F(:,n*N-2)).^2+(F(:,n*i+2)-F(:,n*N-1)).^2  ...
+(F(:,n*i+3)-F(:,n*N)).^2),'LineWidth',1.1)
hold on
end
title({'MAS with directed circulant communication graph, N=121',...
        'and $w_i(t)=\sin(0.1it+0.01t^2) (i=1,...,N)$', ...
    'and nonlinear controller with $d=0.5$'},'interpreter','latex')
xlabel('$time(s)$','interpreter','latex');
ylabel('$\|x_i-x_5\| (i=1,...,N)$','interpreter','latex')
grid on


subplot(3,1,2)
plot(t,dRho,'LineWidth',1.1)
hold on
xlabel('$time(s)$','interpreter','latex');
ylabel('$\dot{\rho}_i (i=1,...,N)$','interpreter','latex')
grid on

subplot(3,1,3)
for i=n*(N)+1:(n+1)*(N)
plot(t,F(:,i),'LineWidth',1.1)
hold on
end
xlabel('$time(s)$','interpreter','latex');
ylabel('$\rho_i (i=1,...,N)$','interpreter','latex')
grid on
print -vector -depsc figure5.eps
print -dpng figure5.png

toc

==> figure6.m <==
clc
clear 
close all
tic
%% Agent Models
%chain of integrators
A=[0 1 0;0 0 1; 0 0 0];
B=[0;0;1];
n=3

 %% design parameters 
T_f=250;
delta=.2;

if delta==0
    NLTV_type=1;
else
    NLTV_type=2;
end
%% Laplacian matrix
%enter adjacency matrix of any connected and undirected graph in
%
% Directed Vicsek graph
N=121
[L,LHat]=Laplacian_matrix_Directed(N,3);
%surf(L)
%% second smallest real part of Laplacian matrix
RA=sort(real( eig(L)));
lambda_2=RA(2)
 %% Solve ODE to find tildex and rho
tspan = [0 T_f];
X0=linspace(0,1,n*N)';
R0= zeros(N,1);
F0=[X0;R0];

opts = odeset('RelTol',1e-2,'AbsTol',1e-2);
[t,F] = ode15s(@(t,F) odefcn(t,F,L,A,B,N,n,delta), tspan, F0,opts);

%%Calculate zeta
Sz=size(t,1);
X=F(:,1:n*N);
P=care(A,B,eye(n));
zeta=zeros(Sz,n*N);
for k=1:Sz
for i=1:N
ZPZ(k,i)=0;
    for j=1:N
        zeta(k,(i-1)*n+1:i*n)=zeta(k,(i-1)*n+1:i*n)+L(i,j)*X(k,(j-1)*n+1:j*n);
    end
ZPZ(k,i)=zeta(k,(i-1)*n+1:i*n)*P*zeta(k,(i-1)*n+1:i*n)';
end
end

%Calculate rhodot
 
dRho=zeros(Sz,N-1); 
P=care(A,B,eye(n));
for i=1:Sz
  for j=1:N-1
    if ZPZ(i,j)>delta
        dRho(i,j) = zeta(i,(j-1)*n+1:j*n)*P*B*B'*P*zeta(i,(j-1)*n+1:j*n)';
    else
        dRho(i,j)=0;
    end
  end     
end

%% plotting \tilde{x}, \rhodot, \rho
figure
subplot(3,1,1)
for i=0:(N-2),
plot(t,sqrt((F(:,n*i+1)-F(:,n*N-2)).^2+(F(:,n*i+2)-F(:,n*N-1)).^2  ...
+(F(:,n*i+3)-F(:,n*N)).^2),'LineWidth',1.1)
hold on
end
title({'MAS with directed Vicsek fractal communication graph, N=121',...
        'and $w_i(t)=\sin(0.1it+0.01t^2) (i=1,...,N)$', ...
    'and nonlinear controller with $d=0.2$'},'interpreter','latex')
xlabel('$time(s)$','interpreter','latex');
ylabel('$\|x_i-x_5\| (i=1,...,N)$','interpreter','latex')
grid on


subplot(3,1,2)
plot(t,dRho,'LineWidth',1.1)
hold on
xlabel('$time(s)$','interpreter','latex');
ylabel('$\dot{\rho}_i (i=1,...,N)$','interpreter','latex')
grid on

subplot(3,1,3)
for i=n*(N)+1:(n+1)*(N)
plot(t,F(:,i),'LineWidth',1.1)
hold on
end
xlabel('$time(s)$','interpreter','latex');
ylabel('$\rho_i (i=1,...,N)$','interpreter','latex')
grid on
print -vector -depsc figure6.eps
print -dpng figure6.png

toc

==> figure7.m <==
clc
clear 
close all
tic
%% Agent Models
%chain of integrators
A=[0 1 0;0 0 1; 0 0 0];
B=[0;0;1];
n=3

 %% design parameters 
T_f=160;
delta=.5;

if delta==0
    NLTV_type=1;
else
    NLTV_type=2;
end
%% Laplacian matrix
%enter adjacency matrix of any connected and undirected graph in
%
% Directed Vicsek graph
N=121
[L,LHat]=Laplacian_matrix_Directed(N,3);
%surf(L)
%% second smallest real part of Laplacian matrix
RA=sort(real( eig(L)));
lambda_2=RA(2)
 %% Solve ODE to find tildex and rho
tspan = [0 T_f];
X0=3*linspace(0,1,n*N)';
R0= zeros(N,1);
F0=[X0;R0];

opts = odeset('RelTol',1e-2,'AbsTol',1e-2);
[t,F] = ode15s(@(t,F) odefcn(t,F,L,A,B,N,n,delta), tspan, F0,opts);

%%Calculate zeta
Sz=size(t,1);
X=F(:,1:n*N);
P=care(A,B,eye(n));
zeta=zeros(Sz,n*N);
for k=1:Sz
for i=1:N
ZPZ(k,i)=0;
    for j=1:N
        zeta(k,(i-1)*n+1:i*n)=zeta(k,(i-1)*n+1:i*n)+L(i,j)*X(k,(j-1)*n+1:j*n);
    end
ZPZ(k,i)=zeta(k,(i-1)*n+1:i*n)*P*zeta(k,(i-1)*n+1:i*n)';
end
end

%Calculate rhodot
 
dRho=zeros(Sz,N-1); 
P=care(A,B,eye(n));
for i=1:Sz
  for j=1:N-1
    if ZPZ(i,j)>delta
        dRho(i,j) = zeta(i,(j-1)*n+1:j*n)*P*B*B'*P*zeta(i,(j-1)*n+1:j*n)';
    else
        dRho(i,j)=0;
    end
  end     
end

%% plotting \tilde{x}, \rhodot, \rho
figure
subplot(3,1,1)
for i=0:(N-2),
plot(t,sqrt((F(:,n*i+1)-F(:,n*N-2)).^2+(F(:,n*i+2)-F(:,n*N-1)).^2  ...
+(F(:,n*i+3)-F(:,n*N)).^2),'LineWidth',1.1)
hold on
end
title({'MAS with directed Vicsek fractal communication graph, N=121',...
        'and $w_i(t)=0.01it-$round$(0.01it) (i=1,...,N)$', ...
    'and nonlinear controller with $d=0.5$'},'interpreter','latex')
xlabel('$time(s)$','interpreter','latex');
ylabel('$\|x_i-x_5\| (i=1,...,N)$','interpreter','latex')
grid on


subplot(3,1,2)
plot(t,dRho,'LineWidth',1.1)
hold on
xlabel('$time(s)$','interpreter','latex');
ylabel('$\dot{\rho}_i (i=1,...,N)$','interpreter','latex')
grid on

subplot(3,1,3)
for i=n*(N)+1:(n+1)*(N)
plot(t,F(:,i),'LineWidth',1.1)
hold on
end
xlabel('$time(s)$','interpreter','latex');
ylabel('$\rho_i (i=1,...,N)$','interpreter','latex')
grid on
print -vector -depsc figure7.eps
print -dpng figure7.png

toc

==> figure9.m <==
clc
clear 
close all
tic
%% Agent Models
%chain of integrators
A=[0 1 0;0 0 1; 0 0 0];
B=[0;0;1];

% %double integrators
% A=[0 1; 0 0];
% B=[0;1];

% %single integrator
% A=0;
% B=1;

 %% checking assumptions
 n=size(A,1);
 if rank(ctrb(A,B))~=n
     error("(A,B) is not controllable")
 end
 %% design parameters 
T_f=300;
N=24;
delta=.5;
%% Laplacian matrix
%enter adjacency matrix of any connected and undirected graph in
%"Laplacian_matrix" function. In this function, we have provided adjacency
%matrix of three famous graphs namely, circulant graphs,tree-like fractal
%graphs, tree-like Vicsek graphs, which their algebraic connectivity
%decreases with respect to the size of the network.

%prompt=sprintf('Choose type of directed communication graph:\n 1--> Circulant  \n 2--> Vicsek Fractal \n');
prompt=sprintf('Choose type of undirected communication graph:\n 1--> Circulant \n 2--> Tree-like fractal \n 3--> Vicsek Fractal \n 4--> disconnected \n');
type = input(prompt);

[L,LHat]=Laplacian_matrix_undirected(N,type);
%% second smallest real part of Laplacian matrix
RA=sort(real( eig(L)));
lambda_2=RA(2)
 %% Solve ODE to find tildex and rho
tspan = [0 T_f];
X0=linspace(0,1,n*N)';
R0= zeros(N,1);
F0=[X0;R0];
xxxx = [];
tt1 =[];
ze1 = [];
opts = odeset('RelTol',1e-2,'AbsTol',1e-2);
[t,F] = ode15s(@(t,F) odefcn_0(t,F,L,A,B,N,n,delta), tspan, F0,opts);


%%Calculate \zetaTP\zeta
P=care(A,B,eye(n));
sz = size(tt1);
sz = max (sz(1),sz(2));
for k = 1:sz
    for i=1:N
        ZPZ(i,k)=0;
        ZPZ(i,k)=ze1((i-1)*n+1:i*n,k)'*P*ze1((i-1)*n+1:i*n,k);
    end
end

%%Calculate \zeta_i
sz = size(tt1);
sz = max (sz(1),sz(2));
for k = 1:sz
    for i=1:N
        Z(i,k)=0;
        Z(i,k)=ze1(i,k);
    end
end

%% Data Acquisition

% plotting x, \zetaTP\zeta, \dot{rho}, and \rho
figure(1)

%%Option#1
% subplot(4,1,1)
% for i=1:n*N
% plot(t,F(:,i),'LineWidth',1.1)
% hold on
% end
% title({'MAS with disconnected communication graph, N=7',...
%         'and $w_i(t)=\sin(0.1it+0.01t^2) (i=1,...,N)$', ...
%     'and nonlinear controller with $d=0.5$'},'interpreter','latex')
% hold on
% xlabel('$time(s)$','interpreter','latex');ylabel('${x}_i (i=1,...,N)$','interpreter','latex')
% grid on
% % if delta~=0
% % title({['MAS with directed Circulant communication graph, N=' num2str(N)],['and $w_i=0.1sin(0.1it+0.1t^2) (i=1,...,N)$'],['and nonlinear controller with',' $d$=' num2str(delta)]},'interpreter','latex')
% % else
% % title({['delta-level almost state synchronization nonlinear protocol'], ['N=' num2str(N)]})
% % end
% % xlabel('$time(s)$','interpreter','latex');ylabel('${x}_i$','interpreter','latex')
% % grid on

%%option#2
subplot(5,1,1)
for i=0:(11-2)
plot(t,sqrt((F(:,n*i+1)-F(:,n*11-2)).^2+(F(:,n*i+2)-F(:,n*11-1)).^2  ...
+(F(:,n*i+3)-F(:,n*11)).^2),'LineWidth',1.1)
hold on
end
title({'MAS with disconnected undirected communication graph, N=24',...
        'and $w_i(t)=\sin(0.1it+0.01t^2) (i=1,...,N)$', ...
    'and nonlinear controller with $d=0.5$'},'interpreter','latex')
xlabel('$time(s)$','interpreter','latex');ylabel('$\|x_i-x_{11}\| (i=1,...,10)$','interpreter','latex')
grid on

subplot(5,1,2)
for i=11:(16-2)
plot(t,sqrt((F(:,n*i+1)-F(:,n*16-2)).^2+(F(:,n*i+2)-F(:,n*16-1)).^2  ...
+(F(:,n*i+3)-F(:,n*16)).^2),'LineWidth',1.1)
hold on
end
xlabel('$time(s)$','interpreter','latex');ylabel('$\|x_i-x_{16}\| (i=12,...,15)$','interpreter','latex')
grid on

subplot(5,1,3)
for i=16:(24-2)
plot(t,sqrt((F(:,n*i+1)-F(:,n*24-2)).^2+(F(:,n*i+2)-F(:,n*24-1)).^2  ...
+(F(:,n*i+3)-F(:,n*24)).^2),'LineWidth',1.1)
hold on
end
xlabel('$time(s)$','interpreter','latex');ylabel('$\|x_i-x_{24}\| (i=17,...,23)$','interpreter','latex')
grid on

subplot(5,1,4)
plot(tt1,xxxx((n*N+1:(n+1)*N),:),'LineWidth',1.1)
hold on
xlabel('$time(s)$','interpreter','latex');ylabel('$\dot{\rho}_i (i=1,...,N)$','interpreter','latex')
grid on

subplot(5,1,5)
for i=n*(N)+1:(n+1)*(N)
plot(t,F(:,i),'LineWidth',1.1)
hold on
end
xlabel('$time(s)$','interpreter','latex');ylabel('$\rho_i (i=1,...,N)$','interpreter','latex')
grid on
min_rho=min(F(end,n*N+1:(n+1)*N));
min_rho=roundn(min_rho,-1);
max_rho=max(F(end,n*N+1:(n+1)*N));
max_rho=roundn(max_rho,-1);
%  mean_rho=mean(F(end,n*(N-1)+1:(n+1)*(N-1)));
%  mean_rho=roundn(mean_rho,-1);
% %RMS_max=max(rms(zeta));
% %RMS_max=roundn(RMS_max,-2);
%%% annotation('textbox',[.85 .1 .1 .1],'String',{['min \rho_i=', num2str(min_rho)],['max \rho_i=', num2str(max_rho)]}, 'BackgroundColor',[1 1 1])
%annotation('textbox',[.82 .16 .1 .1],'String',{['min \rho_{ssi}=', num2str(min_rho)],['max \rho_{ssi}=', num2str(max_rho)],['mean \rho_{ssi}=', num2str(mean_rho)]}, 'BackgroundColor',[1 1 1]),['\lambda_{2}=', num2str(lambda_2)]
%,['\lambda_{2}=', num2str(lambda_2)]
% figure(2)
% plot(tt1,Z,'LineWidth',1.1)
% hold on
% xlabel('$time(s)$','interpreter','latex');ylabel('${\zeta}_i^TP{\zeta}_i$','interpreter','latex')
% grid on

toc
